Higher order corrections to spin correlations in top quark pair production at the LHC

We calculate, for the first time, the next-to-next-to leading order (NNLO) QCD corrections to spin correlations in top quark pair production at the LHC. The NNLO corrections play an important role in the description of the corresponding differential distributions. We observe that the Standard Model calculation describes the available delta-phi data in the fiducial region but does not agree with the delta-phi measurement extrapolated to full phase space. Most likely this discrepancy is due to the difference in precision between existing event generators and NNLO calculations for dilepton top-pair final states.

==> anc/README <==
Higher order corrections to spin correlations in
top quark pair production at the LHC

Authors: Behring, Czakon, Mitov, Papanastasiou, Poncelet (2019)

Contact:  arnd.behring@kit.edu
          mczakon@physik.rwth-aachen.de
          andrewp@hep.phy.cam.ac.uk
          adm74@cam.ac.uk
          poncelet@hep.phy.cam.ac.uk

Model parameters:
mt = 172.5 GeV
mW = 80.385 GeV
mZ = 91.1876 GeV
GW = 2.0928 GeV
Gt = (1.48063 - 1.18*aS - 2.65*aS^2) GeV
GF = 1.166379*10^-5 GeV^-2
nf = 5 (massless b-quarks)


Definition fiducial phase-space:
pT(leading lepton) > 27 GeV
pT(trailing lepton) > 25 GeV
|rapidity(leptons)| < 2.5
#jets (with pT > 25 GeV and |rapidity| < 2.5) >= 2
of which
#b-tag-jets >= 1 (b-tag-jet: jet with non-vanishing bottomness after summing
                             all partons in the jet)
anti-kT algorithm with R = 0.4

All results are normalized to the visible cross-section (integral for each
scale-choice is 1)

Results for inclusive phase space: "incl-"
Results for fiducial phase space:  "fid-"
Results with no spin-correlation: "-uncorr"

PDF:
  LO   : NNPDF31_lo_as_0118
  NLO  : NNPDF31_nlo_as_0118
  NNLO : NNPDF31_nnlo_as_0118

Scales:
    if not otherwise specified through filename: (muR,muF) = (HT/4,HT/4) 
    "-MTh" => (muR,muF) = (mt/2,mt/2)
    "-MT"  => (muR,muF) = (mt,mt)

Observables:
  -dphi : azimuthal difference of the two leptons
  -deta : absolute value of the difference of the leptons rapidity

Data Format:
 [1]        [1]   [1]   [1]     [1]    [1]    [1]   [1]   [1]    [1]
 bin-center (1,1) (2,2) (.5,.5) (1,.5) (.5,1) (2,1) (1,2) mc-err bin-width

The mc-err is given for the central scale choice.

These and further results, including absolute total/differential cross-sections,
are publicly available here:

http://www.precision.hep.phy.cam.ac.uk/results/ttbar-decay/ 


==> anc/fid-deta-LO.dat <==
1.2500e-01 5.7908e-01 5.8311e-01 5.7445e-01 5.7456e-01 5.7897e-01 5.7917e-01 5.8302e-01 8.8132e-05 2.5000e-01
3.7500e-01 5.6154e-01 5.6515e-01 5.5738e-01 5.5749e-01 5.6143e-01 5.6163e-01 5.6506e-01 8.6560e-05 2.5000e-01
6.2500e-01 5.2877e-01 5.3160e-01 5.2550e-01 5.2559e-01 5.2867e-01 5.2885e-01 5.3152e-01 8.4331e-05 2.5000e-01
8.7500e-01 4.8330e-01 4.8510e-01 4.8120e-01 4.8127e-01 4.8323e-01 4.8336e-01 4.8504e-01 8.1240e-05 2.5000e-01
1.1250e+00 4.2698e-01 4.2767e-01 4.2615e-01 4.2619e-01 4.2694e-01 4.2701e-01 4.2764e-01 7.7611e-05 2.5000e-01
1.3750e+00 3.6322e-01 3.6286e-01 3.6360e-01 3.6360e-01 3.6322e-01 3.6322e-01 3.6286e-01 7.3125e-05 2.5000e-01
1.6250e+00 2.9755e-01 2.9637e-01 2.9889e-01 2.9886e-01 2.9758e-01 2.9753e-01 2.9639e-01 6.7923e-05 2.5000e-01
1.8750e+00 2.3376e-01 2.3204e-01 2.3572e-01 2.3567e-01 2.3382e-01 2.3372e-01 2.3209e-01 6.2030e-05 2.5000e-01
2.2500e+00 1.5115e-01 1.4921e-01 1.5337e-01 1.5331e-01 1.5121e-01 1.5109e-01 1.4927e-01 3.7022e-05 5.0000e-01
2.7500e+00 7.2050e-02 7.0515e-02 7.3839e-02 7.3782e-02 7.2105e-02 7.2003e-02 7.0560e-02 2.7830e-05 5.0000e-01
3.2500e+00 2.8354e-02 2.7477e-02 2.9390e-02 2.9357e-02 2.8386e-02 2.8328e-02 2.7502e-02 1.9242e-05 5.0000e-01
4.2500e+00 3.7824e-03 3.6148e-03 3.9837e-03 3.9775e-03 3.7882e-03 3.7775e-03 3.6195e-03 4.6523e-06 1.5000e+00


==> anc/fid-deta-NLO.dat <==
1.2500e-01 5.6655e-01 5.7000e-01 5.6379e-01 5.6485e-01 5.6455e-01 5.6790e-01 5.6820e-01 3.2796e-04 2.5000e-01
3.7500e-01 5.4957e-01 5.5249e-01 5.4754e-01 5.4817e-01 5.4808e-01 5.5070e-01 5.5093e-01 3.4845e-04 2.5000e-01
6.2500e-01 5.1874e-01 5.2142e-01 5.1636e-01 5.1751e-01 5.1694e-01 5.1993e-01 5.1993e-01 3.5580e-04 2.5000e-01
8.7500e-01 4.7683e-01 4.7867e-01 4.7508e-01 4.7595e-01 4.7556e-01 4.7764e-01 4.7767e-01 3.3676e-04 2.5000e-01
1.1250e+00 4.2473e-01 4.2544e-01 4.2406e-01 4.2437e-01 4.2427e-01 4.2502e-01 4.2508e-01 3.3105e-04 2.5000e-01
1.3750e+00 3.6519e-01 3.6487e-01 3.6540e-01 3.6522e-01 3.6546e-01 3.6497e-01 3.6514e-01 3.1210e-04 2.5000e-01
1.6250e+00 3.0151e-01 3.0049e-01 3.0246e-01 3.0186e-01 3.0239e-01 3.0098e-01 3.0117e-01 3.0108e-04 2.5000e-01
1.8750e+00 2.3888e-01 2.3767e-01 2.3959e-01 2.3947e-01 2.3944e-01 2.3847e-01 2.3830e-01 2.9760e-04 2.5000e-01
2.2500e+00 1.5747e-01 1.5577e-01 1.5887e-01 1.5830e-01 1.5848e-01 1.5679e-01 1.5666e-01 1.6217e-04 5.0000e-01
2.7500e+00 7.7227e-02 7.5803e-02 7.8404e-02 7.7965e-02 7.8020e-02 7.6676e-02 7.6519e-02 1.3057e-04 5.0000e-01
3.2500e+00 3.1258e-02 3.0399e-02 3.1998e-02 3.1688e-02 3.1770e-02 3.0901e-02 3.0847e-02 9.4104e-05 5.0000e-01
4.2500e+00 4.3497e-03 4.1678e-03 4.5294e-03 4.4514e-03 4.4610e-03 4.2776e-03 4.2541e-03 2.1305e-05 1.5000e+00


==> anc/fid-deta-NNLO.dat <==
1.2500e-01 5.5920e-01 5.6217e-01 5.5653e-01 5.5823e-01 5.5735e-01 5.6097e-01 5.6009e-01 1.1755e-03 2.5000e-01
3.7500e-01 5.3617e-01 5.4100e-01 5.2951e-01 5.3533e-01 5.3046e-01 5.3994e-01 5.3708e-01 1.2562e-03 2.5000e-01
6.2500e-01 5.1160e-01 5.1499e-01 5.0743e-01 5.1076e-01 5.0831e-01 5.1406e-01 5.1239e-01 1.2113e-03 2.5000e-01
8.7500e-01 4.7254e-01 4.7507e-01 4.6923e-01 4.7227e-01 4.6940e-01 4.7461e-01 4.7286e-01 1.2162e-03 2.5000e-01
1.1250e+00 4.2530e-01 4.2550e-01 4.2484e-01 4.2527e-01 4.2470e-01 4.2535e-01 4.2533e-01 1.1690e-03 2.5000e-01
1.3750e+00 3.6949e-01 3.6807e-01 3.7199e-01 3.6979e-01 3.7138e-01 3.6825e-01 3.6921e-01 1.0400e-03 2.5000e-01
1.6250e+00 3.0555e-01 3.0380e-01 3.0854e-01 3.0581e-01 3.0817e-01 3.0407e-01 3.0532e-01 1.0388e-03 2.5000e-01
1.8750e+00 2.4320e-01 2.4164e-01 2.4532e-01 2.4345e-01 2.4512e-01 2.4202e-01 2.4296e-01 9.4273e-04 2.5000e-01
2.2500e+00 1.6223e-01 1.6029e-01 1.6470e-01 1.6279e-01 1.6415e-01 1.6093e-01 1.6172e-01 5.7761e-04 5.0000e-01
2.7500e+00 8.0279e-02 7.8754e-02 8.1856e-02 8.0672e-02 8.1524e-02 7.9237e-02 7.9906e-02 4.2100e-04 5.0000e-01
3.2500e+00 3.2398e-02 3.1713e-02 3.2873e-02 3.2510e-02 3.2938e-02 3.1935e-02 3.2295e-02 3.3153e-04 5.0000e-01
4.2500e+00 4.5113e-03 4.3730e-03 4.6378e-03 4.5351e-03 4.6389e-03 4.4193e-03 4.4841e-03 7.5060e-05 1.5000e+00


==> anc/fid-dphi-LO-MT.dat <==
5.0000e-02 5.0885e-01 5.1328e-01 5.0352e-01 5.0352e-01 5.0886e-01 5.0886e-01 5.1328e-01 1.5744e-04 1.0000e-01
1.5000e-01 5.3553e-01 5.3994e-01 5.3020e-01 5.3020e-01 5.3553e-01 5.3553e-01 5.3994e-01 1.6022e-04 1.0000e-01
2.5000e-01 5.9092e-01 5.9527e-01 5.8565e-01 5.8565e-01 5.9092e-01 5.9092e-01 5.9527e-01 1.6522e-04 1.0000e-01
3.5000e-01 6.7877e-01 6.8289e-01 6.7375e-01 6.7375e-01 6.7877e-01 6.7877e-01 6.8289e-01 1.7260e-04 1.0000e-01
4.5000e-01 8.0379e-01 8.0731e-01 7.9945e-01 7.9945e-01 8.0379e-01 8.0379e-01 8.0731e-01 1.8140e-04 1.0000e-01
5.5000e-01 9.6778e-01 9.7009e-01 9.6489e-01 9.6489e-01 9.6778e-01 9.6778e-01 9.7008e-01 1.9078e-04 1.0000e-01
6.5000e-01 1.1665e+00 1.1666e+00 1.1663e+00 1.1663e+00 1.1665e+00 1.1665e+00 1.1666e+00 2.0006e-04 9.9997e-02
7.5000e-01 1.3880e+00 1.3847e+00 1.3919e+00 1.3919e+00 1.3880e+00 1.3880e+00 1.3847e+00 2.0768e-04 1.0000e-01
8.5000e-01 1.6023e+00 1.5945e+00 1.6118e+00 1.6118e+00 1.6023e+00 1.6023e+00 1.5945e+00 2.1513e-04 1.0000e-01
9.5000e-01 1.7576e+00 1.7454e+00 1.7726e+00 1.7726e+00 1.7576e+00 1.7576e+00 1.7454e+00 2.2082e-04 1.0000e-01


==> anc/fid-dphi-LO-MT2.dat <==
5.0000e-02 5.0352e-01 5.0885e-01 4.9697e-01 4.9697e-01 5.0352e-01 5.0352e-01 5.0886e-01 1.5687e-04 1.0000e-01
1.5000e-01 5.3020e-01 5.3553e-01 5.2365e-01 5.2365e-01 5.3019e-01 5.3020e-01 5.3553e-01 1.5971e-04 1.0000e-01
2.5000e-01 5.8565e-01 5.9092e-01 5.7915e-01 5.7915e-01 5.8565e-01 5.8565e-01 5.9092e-01 1.6486e-04 1.0000e-01
3.5000e-01 6.7375e-01 6.7877e-01 6.6753e-01 6.6753e-01 6.7375e-01 6.7375e-01 6.7877e-01 1.7247e-04 1.0000e-01
4.5000e-01 7.9945e-01 8.0379e-01 7.9402e-01 7.9402e-01 7.9945e-01 7.9945e-01 8.0379e-01 1.8161e-04 1.0000e-01
5.5000e-01 9.6489e-01 9.6778e-01 9.6119e-01 9.6119e-01 9.6489e-01 9.6489e-01 9.6778e-01 1.9136e-04 1.0000e-01
6.5000e-01 1.1663e+00 1.1665e+00 1.1658e+00 1.1658e+00 1.1663e+00 1.1663e+00 1.1665e+00 2.0112e-04 9.9997e-02
7.5000e-01 1.3919e+00 1.3880e+00 1.3965e+00 1.3965e+00 1.3918e+00 1.3919e+00 1.3880e+00 2.0922e-04 1.0000e-01
8.5000e-01 1.6118e+00 1.6023e+00 1.6236e+00 1.6236e+00 1.6118e+00 1.6118e+00 1.6023e+00 2.1715e-04 1.0000e-01
9.5000e-01 1.7726e+00 1.7576e+00 1.7915e+00 1.7915e+00 1.7726e+00 1.7726e+00 1.7576e+00 2.2326e-04 1.0000e-01


==> anc/fid-dphi-LO-uncorr.dat <==
5.0000e-02 4.2388e-01 4.2627e-01 4.2104e-01 4.1934e-01 4.2557e-01 4.2249e-01 4.2765e-01 1.3054e-04 1.0000e-01
1.5000e-01 4.5022e-01 4.5262e-01 4.4737e-01 4.4565e-01 4.5192e-01 4.4881e-01 4.5401e-01 1.3445e-04 1.0000e-01
2.5000e-01 5.0510e-01 5.0751e-01 5.0224e-01 5.0051e-01 5.0681e-01 5.0369e-01 5.0890e-01 1.4117e-04 1.0000e-01
3.5000e-01 5.9551e-01 5.9784e-01 5.9273e-01 5.9103e-01 5.9719e-01 5.9412e-01 5.9921e-01 1.5210e-04 1.0000e-01
4.5000e-01 7.2925e-01 7.3131e-01 7.2678e-01 7.2523e-01 7.3077e-01 7.2799e-01 7.3255e-01 1.6572e-04 1.0000e-01
5.5000e-01 9.1512e-01 9.1657e-01 9.1338e-01 9.1222e-01 9.1625e-01 9.1419e-01 9.1749e-01 1.8245e-04 1.0000e-01
6.5000e-01 1.1611e+00 1.1613e+00 1.1607e+00 1.1604e+00 1.1614e+00 1.1608e+00 1.1615e+00 2.0171e-04 9.9997e-02
7.5000e-01 1.4576e+00 1.4558e+00 1.4596e+00 1.4607e+00 1.4564e+00 1.4585e+00 1.4549e+00 2.2068e-04 1.0000e-01
8.5000e-01 1.7674e+00 1.7629e+00 1.7728e+00 1.7760e+00 1.7641e+00 1.7701e+00 1.7602e+00 2.3744e-04 1.0000e-01
9.5000e-01 1.9949e+00 1.9879e+00 2.0034e+00 2.0088e+00 1.9896e+00 1.9994e+00 1.9835e+00 2.4759e-04 1.0000e-01


==> anc/fid-dphi-LO.dat <==
5.0000e-02 5.3601e-01 5.3857e-01 5.3275e-01 5.3047e-01 5.3827e-01 5.3414e-01 5.4042e-01 1.6810e-04 1.0000e-01
1.5000e-01 5.6275e-01 5.6527e-01 5.5954e-01 5.5727e-01 5.6500e-01 5.6089e-01 5.6711e-01 1.7069e-04 1.0000e-01
2.5000e-01 6.1794e-01 6.2035e-01 6.1483e-01 6.1261e-01 6.2013e-01 6.1612e-01 6.2216e-01 1.7524e-04 1.0000e-01
3.5000e-01 7.0469e-01 7.0688e-01 7.0186e-01 6.9978e-01 7.0674e-01 7.0299e-01 7.0856e-01 1.8185e-04 1.0000e-01
4.5000e-01 8.2648e-01 8.2822e-01 8.2422e-01 8.2246e-01 8.2820e-01 8.2506e-01 8.2962e-01 1.8935e-04 1.0000e-01
5.5000e-01 9.8325e-01 9.8418e-01 9.8199e-01 9.8090e-01 9.8430e-01 9.8236e-01 9.8504e-01 1.9691e-04 1.0000e-01
6.5000e-01 1.1685e+00 1.1682e+00 1.1689e+00 1.1690e+00 1.1685e+00 1.1686e+00 1.1681e+00 2.0366e-04 9.9997e-02
7.5000e-01 1.3681e+00 1.3661e+00 1.3708e+00 1.3725e+00 1.3664e+00 1.3696e+00 1.3646e+00 2.0848e-04 1.0000e-01
8.5000e-01 1.5528e+00 1.5487e+00 1.5581e+00 1.5621e+00 1.5489e+00 1.5560e+00 1.5455e+00 2.1230e-04 1.0000e-01
9.5000e-01 1.6794e+00 1.6736e+00 1.6870e+00 1.6929e+00 1.6736e+00 1.6842e+00 1.6689e+00 2.1517e-04 1.0000e-01


==> anc/fid-dphi-NLO-MT.dat <==
5.0000e-02 6.0185e-01 5.8522e-01 6.2942e-01 6.0534e-01 6.2297e-01 5.8701e-01 5.9832e-01 5.3145e-04 1.0000e-01
1.5000e-01 6.2645e-01 6.1051e-01 6.5303e-01 6.2970e-01 6.4690e-01 6.1211e-01 6.2316e-01 5.8789e-04 1.0000e-01
2.5000e-01 6.7545e-01 6.6040e-01 7.0090e-01 6.7865e-01 6.9489e-01 6.6197e-01 6.7224e-01 6.1459e-04 1.0000e-01
3.5000e-01 7.5358e-01 7.4037e-01 7.7580e-01 7.5630e-01 7.7052e-01 7.4160e-01 7.5087e-01 6.7568e-04 1.0000e-01
4.5000e-01 8.5844e-01 8.4902e-01 8.7494e-01 8.6017e-01 8.7117e-01 8.4958e-01 8.5671e-01 6.9786e-04 1.0000e-01
5.5000e-01 9.9249e-01 9.8844e-01 1.0002e+00 9.9329e-01 9.9825e-01 9.8848e-01 9.9180e-01 7.8544e-04 1.0000e-01
6.5000e-01 1.1490e+00 1.1523e+00 1.1444e+00 1.1486e+00 1.1449e+00 1.1519e+00 1.1496e+00 8.2952e-04 9.9997e-02
7.5000e-01 1.3153e+00 1.3283e+00 1.2939e+00 1.3128e+00 1.2986e+00 1.3270e+00 1.3180e+00 8.6178e-04 1.0000e-01
8.5000e-01 1.4645e+00 1.4886e+00 1.4234e+00 1.4598e+00 1.4327e+00 1.4866e+00 1.4691e+00 9.4193e-04 1.0000e-01
9.5000e-01 1.5629e+00 1.5968e+00 1.5040e+00 1.5552e+00 1.5191e+00 1.5938e+00 1.5702e+00 8.3239e-04 1.0000e-01


==> anc/fid-dphi-NLO-MT2.dat <==
5.0000e-02 6.2942e-01 6.0185e-01 6.7843e-01 6.3540e-01 6.6728e-01 6.0534e-01 6.2297e-01 6.3442e-04 1.0000e-01
1.5000e-01 6.5303e-01 6.2645e-01 7.0052e-01 6.5873e-01 6.8978e-01 6.2970e-01 6.4690e-01 7.0853e-04 1.0000e-01
2.5000e-01 7.0090e-01 6.7545e-01 7.4686e-01 7.0656e-01 7.3625e-01 6.7865e-01 6.9489e-01 7.4393e-04 1.0000e-01
3.5000e-01 7.7580e-01 7.5358e-01 8.1590e-01 7.8083e-01 8.0630e-01 7.5630e-01 7.7052e-01 8.2280e-04 1.0000e-01
4.5000e-01 8.7494e-01 8.5844e-01 9.0573e-01 8.7862e-01 8.9833e-01 8.6017e-01 8.7117e-01 8.5520e-04 1.0000e-01
5.5000e-01 1.0002e+00 9.9249e-01 1.0157e+00 1.0024e+00 1.0112e+00 9.9329e-01 9.9825e-01 9.7069e-04 1.0000e-01
6.5000e-01 1.1444e+00 1.1490e+00 1.1376e+00 1.1444e+00 1.1375e+00 1.1486e+00 1.1449e+00 1.0355e-03 9.9997e-02
7.5000e-01 1.2939e+00 1.3153e+00 1.2564e+00 1.2899e+00 1.2639e+00 1.3128e+00 1.2986e+00 1.0843e-03 1.0000e-01
8.5000e-01 1.4234e+00 1.4645e+00 1.3486e+00 1.4145e+00 1.3658e+00 1.4598e+00 1.4327e+00 1.1924e-03 1.0000e-01
9.5000e-01 1.5040e+00 1.5629e+00 1.3944e+00 1.4886e+00 1.4236e+00 1.5552e+00 1.5191e+00 1.0529e-03 1.0000e-01


==> anc/fid-dphi-NLO-uncorr.dat <==
5.0000e-02 5.1084e-01 4.9194e-01 5.4245e-01 5.1570e-01 5.3435e-01 4.9483e-01 5.0607e-01 4.8354e-04 1.0000e-01
1.5000e-01 5.3318e-01 5.1525e-01 5.6336e-01 5.3785e-01 5.5552e-01 5.1799e-01 5.2861e-01 5.2913e-04 1.0000e-01
2.5000e-01 5.8295e-01 5.6622e-01 6.1105e-01 5.8734e-01 6.0362e-01 5.6873e-01 5.7869e-01 6.1045e-04 1.0000e-01
3.5000e-01 6.6523e-01 6.5027e-01 6.9060e-01 6.6895e-01 6.8410e-01 6.5228e-01 6.6162e-01 6.8065e-04 1.0000e-01
4.5000e-01 7.8383e-01 7.7199e-01 8.0424e-01 7.8653e-01 7.9927e-01 7.7327e-01 7.8126e-01 7.9406e-04 1.0000e-01
5.5000e-01 9.4289e-01 9.3731e-01 9.5262e-01 9.4429e-01 9.4988e-01 9.3779e-01 9.4167e-01 8.3271e-04 1.0000e-01
6.5000e-01 1.1510e+00 1.1529e+00 1.1486e+00 1.1506e+00 1.1490e+00 1.1524e+00 1.1515e+00 1.0440e-03 9.9997e-02
7.5000e-01 1.3930e+00 1.4072e+00 1.3690e+00 1.3894e+00 1.3750e+00 1.4050e+00 1.3966e+00 1.0619e-03 1.0000e-01
8.5000e-01 1.6337e+00 1.6625e+00 1.5848e+00 1.6265e+00 1.5974e+00 1.6586e+00 1.6406e+00 1.0887e-03 1.0000e-01
9.5000e-01 1.8034e+00 1.8443e+00 1.7333e+00 1.7929e+00 1.7519e+00 1.8390e+00 1.8134e+00 1.1262e-03 1.0000e-01


==> anc/fid-dphi-NLO.dat <==
5.0000e-02 6.2578e-01 6.0645e-01 6.5838e-01 6.3016e-01 6.5050e-01 6.0873e-01 6.2153e-01 6.3608e-04 1.0000e-01
1.5000e-01 6.4934e-01 6.3094e-01 6.8053e-01 6.5339e-01 6.7311e-01 6.3297e-01 6.4541e-01 7.0891e-04 1.0000e-01
2.5000e-01 6.9690e-01 6.7971e-01 7.2637e-01 7.0087e-01 7.1916e-01 6.8169e-01 6.9310e-01 7.3781e-04 1.0000e-01
3.5000e-01 7.7143e-01 7.5717e-01 7.9568e-01 7.7472e-01 7.8956e-01 7.5868e-01 7.6835e-01 8.1341e-04 1.0000e-01
4.5000e-01 8.7006e-01 8.6090e-01 8.8619e-01 8.7199e-01 8.8220e-01 8.6152e-01 8.6833e-01 8.3326e-04 1.0000e-01
5.5000e-01 9.9556e-01 9.9316e-01 1.0003e+00 9.9611e-01 9.9891e-01 9.9301e-01 9.9527e-01 9.3320e-04 1.0000e-01
6.5000e-01 1.1411e+00 1.1472e+00 1.1312e+00 1.1400e+00 1.1330e+00 1.1463e+00 1.1424e+00 9.6871e-04 9.9997e-02
7.5000e-01 1.2940e+00 1.3103e+00 1.2665e+00 1.2904e+00 1.2730e+00 1.3084e+00 1.2977e+00 9.9336e-04 1.0000e-01
8.5000e-01 1.4313e+00 1.4573e+00 1.3865e+00 1.4256e+00 1.3973e+00 1.4549e+00 1.4366e+00 1.0828e-03 1.0000e-01
9.5000e-01 1.5245e+00 1.5568e+00 1.4684e+00 1.5168e+00 1.4833e+00 1.5538e+00 1.5314e+00 9.4785e-04 1.0000e-01


==> anc/fid-dphi-NNLO-MT.dat <==
5.0000e-02 6.4407e-01 6.2856e-01 6.6081e-01 6.4686e-01 6.5852e-01 6.3072e-01 6.4179e-01 1.8284e-03 1.0000e-01
1.5000e-01 6.6576e-01 6.5055e-01 6.8235e-01 6.6822e-01 6.8049e-01 6.5244e-01 6.6379e-01 1.8995e-03 1.0000e-01
2.5000e-01 7.1072e-01 6.9706e-01 7.2560e-01 7.1313e-01 7.2371e-01 6.9885e-01 7.0884e-01 2.0826e-03 1.0000e-01
3.5000e-01 7.8262e-01 7.7152e-01 7.9480e-01 7.8456e-01 7.9332e-01 7.7297e-01 7.8106e-01 2.0940e-03 1.0000e-01
4.5000e-01 8.8329e-01 8.7481e-01 8.9222e-01 8.8495e-01 8.9086e-01 8.7599e-01 8.8197e-01 2.1686e-03 1.0000e-01
5.5000e-01 1.0042e+00 1.0000e+00 1.0089e+00 1.0051e+00 1.0080e+00 1.0005e+00 1.0035e+00 2.2496e-03 1.0000e-01
6.5000e-01 1.1419e+00 1.1447e+00 1.1384e+00 1.1422e+00 1.1378e+00 1.1448e+00 1.1416e+00 2.3937e-03 9.9997e-02
7.5000e-01 1.2778e+00 1.2910e+00 1.2628e+00 1.2751e+00 1.2654e+00 1.2891e+00 1.2800e+00 2.4173e-03 1.0000e-01
8.5000e-01 1.4030e+00 1.4261e+00 1.3774e+00 1.3989e+00 1.3810e+00 1.4231e+00 1.4063e+00 2.5445e-03 1.0000e-01
9.5000e-01 1.4867e+00 1.5157e+00 1.4569e+00 1.4810e+00 1.4609e+00 1.5115e+00 1.4913e+00 2.5461e-03 1.0000e-01


==> anc/fid-dphi-NNLO-MT2.dat <==
5.0000e-02 6.6081e-01 6.4407e-01 6.7091e-01 6.6438e-01 6.6985e-01 6.4686e-01 6.5852e-01 2.5971e-03 1.0000e-01
1.5000e-01 6.8235e-01 6.6576e-01 6.9141e-01 6.8539e-01 6.9126e-01 6.6822e-01 6.8049e-01 2.6867e-03 1.0000e-01
2.5000e-01 7.2560e-01 7.1072e-01 7.3375e-01 7.2876e-01 7.3317e-01 7.1313e-01 7.2371e-01 2.9536e-03 1.0000e-01
3.5000e-01 7.9480e-01 7.8262e-01 8.0093e-01 7.9725e-01 8.0090e-01 7.8456e-01 7.9332e-01 2.9851e-03 1.0000e-01
4.5000e-01 8.9222e-01 8.8329e-01 8.9573e-01 8.9441e-01 8.9551e-01 8.8495e-01 8.9086e-01 3.1207e-03 1.0000e-01
5.5000e-01 1.0089e+00 1.0042e+00 1.0109e+00 1.0102e+00 1.0107e+00 1.0051e+00 1.0080e+00 3.2405e-03 1.0000e-01
6.5000e-01 1.1384e+00 1.1419e+00 1.1329e+00 1.1389e+00 1.1325e+00 1.1422e+00 1.1378e+00 3.4803e-03 9.9997e-02
7.5000e-01 1.2628e+00 1.2778e+00 1.2508e+00 1.2588e+00 1.2541e+00 1.2751e+00 1.2654e+00 3.5324e-03 1.0000e-01
8.5000e-01 1.3774e+00 1.4030e+00 1.3628e+00 1.3717e+00 1.3646e+00 1.3989e+00 1.3810e+00 3.7302e-03 1.0000e-01
9.5000e-01 1.4569e+00 1.4867e+00 1.4499e+00 1.4502e+00 1.4475e+00 1.4810e+00 1.4609e+00 3.7948e-03 1.0000e-01


==> anc/fid-dphi-NNLO-uncorr.dat <==
5.0000e-02 5.2928e-01 5.1867e-01 5.3307e-01 5.3112e-01 5.3370e-01 5.2053e-01 5.2804e-01 1.6272e-03 1.0000e-01
1.5000e-01 5.5317e-01 5.4254e-01 5.6108e-01 5.5512e-01 5.6113e-01 5.4440e-01 5.5184e-01 1.6894e-03 1.0000e-01
2.5000e-01 6.0501e-01 5.9392e-01 6.1302e-01 6.0711e-01 6.1244e-01 5.9577e-01 6.0342e-01 2.1583e-03 1.0000e-01
3.5000e-01 6.8490e-01 6.7499e-01 6.9113e-01 6.8671e-01 6.9107e-01 6.7662e-01 6.8362e-01 2.0351e-03 1.0000e-01
4.5000e-01 8.0108e-01 7.9322e-01 8.0635e-01 8.0234e-01 8.0645e-01 7.9439e-01 8.0019e-01 2.2837e-03 1.0000e-01
5.5000e-01 9.5391e-01 9.4931e-01 9.5797e-01 9.5470e-01 9.5777e-01 9.4986e-01 9.5344e-01 2.5860e-03 1.0000e-01
6.5000e-01 1.1468e+00 1.1495e+00 1.1426e+00 1.1464e+00 1.1428e+00 1.1492e+00 1.1470e+00 2.9786e-03 9.9997e-02
7.5000e-01 1.3791e+00 1.3863e+00 1.3774e+00 1.3779e+00 1.3768e+00 1.3851e+00 1.3799e+00 3.1015e-03 1.0000e-01
8.5000e-01 1.6006e+00 1.6184e+00 1.5885e+00 1.5973e+00 1.5887e+00 1.6156e+00 1.6027e+00 3.2876e-03 1.0000e-01
9.5000e-01 1.7464e+00 1.7731e+00 1.7289e+00 1.7413e+00 1.7292e+00 1.7686e+00 1.7500e+00 3.3776e-03 1.0000e-01


==> anc/fid-dphi-NNLO.dat <==
5.0000e-02 6.5462e-01 6.4144e-01 6.6459e-01 6.5729e-01 6.6353e-01 6.4356e-01 6.5279e-01 2.4250e-03 1.0000e-01
1.5000e-01 6.7640e-01 6.6314e-01 6.8622e-01 6.7858e-01 6.8589e-01 6.6493e-01 6.7497e-01 2.5055e-03 1.0000e-01
2.5000e-01 7.1894e-01 7.0772e-01 7.2688e-01 7.2109e-01 7.2641e-01 7.0939e-01 7.1758e-01 2.7206e-03 1.0000e-01
3.5000e-01 7.8882e-01 7.7992e-01 7.9528e-01 7.9036e-01 7.9517e-01 7.8117e-01 7.8780e-01 2.7602e-03 1.0000e-01
4.5000e-01 8.8606e-01 8.7994e-01 8.9040e-01 8.8737e-01 8.8991e-01 8.8092e-01 8.8515e-01 2.8036e-03 1.0000e-01
5.5000e-01 1.0048e+00 1.0015e+00 1.0091e+00 1.0056e+00 1.0083e+00 1.0019e+00 1.0043e+00 2.8891e-03 1.0000e-01
6.5000e-01 1.1373e+00 1.1402e+00 1.1357e+00 1.1379e+00 1.1341e+00 1.1404e+00 1.1367e+00 3.0676e-03 9.9997e-02
7.5000e-01 1.2689e+00 1.2800e+00 1.2612e+00 1.2665e+00 1.2622e+00 1.2780e+00 1.2706e+00 3.0440e-03 1.0000e-01
8.5000e-01 1.3907e+00 1.4096e+00 1.3762e+00 1.3872e+00 1.3774e+00 1.4069e+00 1.3931e+00 3.0692e-03 1.0000e-01
9.5000e-01 1.4734e+00 1.4966e+00 1.4546e+00 1.4683e+00 1.4569e+00 1.4928e+00 1.4771e+00 3.1399e-03 1.0000e-01


==> anc/incl-deta-LO.dat <==
1.2500e-01 4.7914e-01 4.8228e-01 4.7542e-01 4.7558e-01 4.7898e-01 4.7927e-01 4.8214e-01 6.4701e-05 2.5000e-01
3.7500e-01 4.6940e-01 4.7229e-01 4.6597e-01 4.6612e-01 4.6925e-01 4.6953e-01 4.7217e-01 6.4582e-05 2.5000e-01
6.2500e-01 4.5018e-01 4.5261e-01 4.4728e-01 4.4742e-01 4.5004e-01 4.5029e-01 4.5250e-01 6.4286e-05 2.5000e-01
8.7500e-01 4.2212e-01 4.2392e-01 4.1996e-01 4.2007e-01 4.2201e-01 4.2220e-01 4.2384e-01 6.3716e-05 2.5000e-01
1.1250e+00 3.8670e-01 3.8780e-01 3.8538e-01 3.8545e-01 3.8663e-01 3.8676e-01 3.8774e-01 6.2780e-05 2.5000e-01
1.3750e+00 3.4531e-01 3.4568e-01 3.4485e-01 3.4488e-01 3.4528e-01 3.4534e-01 3.4565e-01 6.1349e-05 2.5000e-01
1.6250e+00 3.0060e-01 3.0033e-01 3.0089e-01 3.0089e-01 3.0061e-01 3.0059e-01 3.0034e-01 5.9371e-05 2.5000e-01
1.8750e+00 2.5488e-01 2.5409e-01 2.5579e-01 2.5576e-01 2.5492e-01 2.5485e-01 2.5413e-01 5.6804e-05 2.5000e-01
2.2500e+00 1.9043e-01 1.8921e-01 1.9187e-01 1.9180e-01 1.9050e-01 1.9037e-01 1.8926e-01 3.6385e-05 5.0000e-01
2.7500e+00 1.1844e-01 1.1711e-01 1.2003e-01 1.1995e-01 1.1852e-01 1.1838e-01 1.1717e-01 3.1112e-05 5.0000e-01
3.2500e+00 6.7720e-02 6.6624e-02 6.9036e-02 6.8969e-02 6.7784e-02 6.7666e-02 6.6676e-02 2.5416e-05 5.0000e-01
4.2500e+00 2.0798e-02 2.0316e-02 2.1384e-02 2.1356e-02 2.0825e-02 2.0775e-02 2.0338e-02 9.0302e-06 1.5000e+00


==> anc/incl-deta-NLO.dat <==
1.2500e-01 4.6862e-01 4.7149e-01 4.6640e-01 4.6759e-01 4.6651e-01 4.6998e-01 4.6974e-01 2.5924e-04 2.5000e-01
3.7500e-01 4.5881e-01 4.6145e-01 4.5686e-01 4.5785e-01 4.5699e-01 4.6004e-01 4.5987e-01 3.1903e-04 2.5000e-01
6.2500e-01 4.4263e-01 4.4471e-01 4.4115e-01 4.4185e-01 4.4120e-01 4.4356e-01 4.4346e-01 2.9244e-04 2.5000e-01
8.7500e-01 4.1726e-01 4.1867e-01 4.1640e-01 4.1665e-01 4.1647e-01 4.1779e-01 4.1791e-01 2.9579e-04 2.5000e-01
1.1250e+00 3.8337e-01 3.8437e-01 3.8264e-01 3.8303e-01 3.8264e-01 3.8386e-01 3.8374e-01 2.9048e-04 2.5000e-01
1.3750e+00 3.4489e-01 3.4513e-01 3.4475e-01 3.4481e-01 3.4468e-01 3.4498e-01 3.4499e-01 2.5454e-04 2.5000e-01
1.6250e+00 3.0281e-01 3.0237e-01 3.0339e-01 3.0286e-01 3.0339e-01 3.0247e-01 3.0273e-01 2.6348e-04 2.5000e-01
1.8750e+00 2.5771e-01 2.5703e-01 2.5822e-01 2.5798e-01 2.5817e-01 2.5741e-01 2.5742e-01 2.6535e-04 2.5000e-01
2.2500e+00 1.9469e-01 1.9352e-01 1.9567e-01 1.9505e-01 1.9566e-01 1.9407e-01 1.9429e-01 1.3799e-04 5.0000e-01
2.7500e+00 1.2273e-01 1.2157e-01 1.2356e-01 1.2315e-01 1.2353e-01 1.2220e-01 1.2227e-01 1.2673e-04 5.0000e-01
3.2500e+00 7.0789e-02 6.9908e-02 7.1302e-02 7.1155e-02 7.1279e-02 7.0445e-02 7.0395e-02 1.1318e-04 5.0000e-01
4.2500e+00 2.2150e-02 2.1746e-02 2.2417e-02 2.2317e-02 2.2403e-02 2.1989e-02 2.1969e-02 3.2847e-05 1.5000e+00


==> anc/incl-deta-NNLO.dat <==
1.2500e-01 4.6244e-01 4.6562e-01 4.5800e-01 4.6176e-01 4.5878e-01 4.6484e-01 4.6301e-01 5.6695e-04 2.5000e-01
3.7500e-01 4.5381e-01 4.5711e-01 4.4882e-01 4.5324e-01 4.4959e-01 4.5644e-01 4.5432e-01 6.1432e-04 2.5000e-01
6.2500e-01 4.3807e-01 4.4038e-01 4.3489e-01 4.3750e-01 4.3553e-01 4.3972e-01 4.3857e-01 5.8050e-04 2.5000e-01
8.7500e-01 4.1257e-01 4.1468e-01 4.0931e-01 4.1204e-01 4.0995e-01 4.1411e-01 4.1303e-01 5.8370e-04 2.5000e-01
1.1250e+00 3.8226e-01 3.8374e-01 3.7996e-01 3.8212e-01 3.8020e-01 3.8355e-01 3.8242e-01 5.6347e-04 2.5000e-01
1.3750e+00 3.4463e-01 3.4457e-01 3.4476e-01 3.4459e-01 3.4475e-01 3.4446e-01 3.4468e-01 5.8107e-04 2.5000e-01
1.6250e+00 3.0370e-01 3.0320e-01 3.0449e-01 3.0364e-01 3.0460e-01 3.0318e-01 3.0377e-01 5.4895e-04 2.5000e-01
1.8750e+00 2.6031e-01 2.5899e-01 2.6234e-01 2.6058e-01 2.6190e-01 2.5922e-01 2.6006e-01 5.1438e-04 2.5000e-01
2.2500e+00 1.9669e-01 1.9541e-01 1.9873e-01 1.9692e-01 1.9848e-01 1.9569e-01 1.9650e-01 3.2952e-04 5.0000e-01
2.7500e+00 1.2493e-01 1.2372e-01 1.2650e-01 1.2523e-01 1.2617e-01 1.2405e-01 1.2468e-01 2.8513e-04 5.0000e-01
3.2500e+00 7.3149e-02 7.1938e-02 7.4946e-02 7.3409e-02 7.4595e-02 7.2220e-02 7.2909e-02 2.4139e-04 5.0000e-01
4.2500e+00 2.2911e-02 2.2454e-02 2.3616e-02 2.3025e-02 2.3485e-02 2.2584e-02 2.2816e-02 8.1462e-05 1.5000e+00


==> anc/incl-dphi-LO.dat <==
5.0000e-02 7.7138e-01 7.7283e-01 7.6943e-01 7.6773e-01 7.7305e-01 7.6999e-01 7.7419e-01 1.6623e-04 1.0000e-01
1.5000e-01 7.8519e-01 7.8657e-01 7.8331e-01 7.8166e-01 7.8681e-01 7.8383e-01 7.8790e-01 1.6656e-04 1.0000e-01
2.5000e-01 8.1286e-01 8.1412e-01 8.1114e-01 8.0960e-01 8.1437e-01 8.1159e-01 8.1535e-01 1.6731e-04 1.0000e-01
3.5000e-01 8.5604e-01 8.5712e-01 8.5456e-01 8.5322e-01 8.5735e-01 8.5494e-01 8.5819e-01 1.6779e-04 1.0000e-01
4.5000e-01 9.1536e-01 9.1613e-01 9.1431e-01 9.1329e-01 9.1637e-01 9.1452e-01 9.1695e-01 1.6905e-04 1.0000e-01
5.5000e-01 9.8880e-01 9.8915e-01 9.8831e-01 9.8778e-01 9.8931e-01 9.8837e-01 9.8956e-01 1.6974e-04 1.0000e-01
6.5000e-01 1.0773e+00 1.0770e+00 1.0777e+00 1.0779e+00 1.0771e+00 1.0775e+00 1.0768e+00 1.7050e-04 9.9997e-02
7.5000e-01 1.1753e+00 1.1742e+00 1.1768e+00 1.1780e+00 1.1741e+00 1.1763e+00 1.1732e+00 1.7130e-04 1.0000e-01
8.5000e-01 1.2733e+00 1.2713e+00 1.2761e+00 1.2787e+00 1.2708e+00 1.2754e+00 1.2692e+00 1.7197e-04 1.0000e-01
9.5000e-01 1.3445e+00 1.3416e+00 1.3484e+00 1.3521e+00 1.3408e+00 1.3475e+00 1.3386e+00 1.7319e-04 1.0000e-01


==> anc/incl-dphi-NLO.dat <==
5.0000e-02 8.2995e-01 8.1626e-01 8.5485e-01 8.3330e-01 8.4832e-01 8.1775e-01 8.2688e-01 5.7213e-04 1.0000e-01
1.5000e-01 8.4240e-01 8.2884e-01 8.6728e-01 8.4582e-01 8.6069e-01 8.3040e-01 8.3928e-01 6.8000e-04 1.0000e-01
2.5000e-01 8.6460e-01 8.5251e-01 8.8707e-01 8.6788e-01 8.8083e-01 8.5402e-01 8.6164e-01 6.9789e-04 1.0000e-01
3.5000e-01 8.9789e-01 8.8791e-01 9.1640e-01 9.0056e-01 9.1129e-01 8.8911e-01 8.9551e-01 7.3563e-04 1.0000e-01
4.5000e-01 9.4560e-01 9.3834e-01 9.5920e-01 9.4747e-01 9.5556e-01 9.3912e-01 9.4397e-01 7.7027e-04 1.0000e-01
5.5000e-01 9.9886e-01 9.9643e-01 1.0035e+00 9.9959e-01 1.0021e+00 9.9665e-01 9.9832e-01 8.4044e-04 1.0000e-01
6.5000e-01 1.0628e+00 1.0664e+00 1.0564e+00 1.0623e+00 1.0576e+00 1.0661e+00 1.0635e+00 8.5676e-04 9.9997e-02
7.5000e-01 1.1293e+00 1.1403e+00 1.1092e+00 1.1266e+00 1.1144e+00 1.1391e+00 1.1318e+00 8.2983e-04 1.0000e-01
8.5000e-01 1.1947e+00 1.2129e+00 1.1609e+00 1.1899e+00 1.1702e+00 1.2109e+00 1.1989e+00 8.4634e-04 1.0000e-01
9.5000e-01 1.2339e+00 1.2600e+00 1.1852e+00 1.2265e+00 1.1991e+00 1.2569e+00 1.2402e+00 6.8444e-04 1.0000e-01


==> anc/incl-dphi-NNLO.dat <==
5.0000e-02 8.4023e-01 8.3565e-01 8.3495e-01 8.4109e-01 8.3670e-01 8.3671e-01 8.3983e-01 1.5172e-03 1.0000e-01
1.5000e-01 8.5355e-01 8.4660e-01 8.5438e-01 8.5462e-01 8.5567e-01 8.4769e-01 8.5315e-01 1.5436e-03 1.0000e-01
2.5000e-01 8.7544e-01 8.6984e-01 8.7698e-01 8.7657e-01 8.7781e-01 8.7097e-01 8.7480e-01 1.5805e-03 1.0000e-01
3.5000e-01 9.0551e-01 9.0158e-01 9.0310e-01 9.0622e-01 9.0390e-01 9.0238e-01 9.0494e-01 1.6531e-03 1.0000e-01
4.5000e-01 9.4828e-01 9.4579e-01 9.4785e-01 9.4863e-01 9.4859e-01 9.4626e-01 9.4802e-01 1.6841e-03 1.0000e-01
5.5000e-01 9.9428e-01 9.9461e-01 9.9233e-01 9.9399e-01 9.9318e-01 9.9443e-01 9.9457e-01 1.7687e-03 1.0000e-01
6.5000e-01 1.0576e+00 1.0609e+00 1.0540e+00 1.0575e+00 1.0537e+00 1.0608e+00 1.0576e+00 1.7766e-03 9.9997e-02
7.5000e-01 1.1196e+00 1.1243e+00 1.1217e+00 1.1182e+00 1.1213e+00 1.1229e+00 1.1205e+00 1.7347e-03 1.0000e-01
8.5000e-01 1.1813e+00 1.1880e+00 1.1848e+00 1.1801e+00 1.1832e+00 1.1866e+00 1.1820e+00 1.7280e-03 1.0000e-01
9.5000e-01 1.2242e+00 1.2328e+00 1.2298e+00 1.2232e+00 1.2259e+00 1.2312e+00 1.2245e+00 1.5930e-03 1.0000e-01

